GaitSnippet: Gait Recognition Beyond Unordered Sets and Ordered Sequences

Recent advancements in gait recognition have significantly enhanced performance by treating silhouettes as either an unordered set or an ordered sequence. However, both set-based and sequence-based approaches exhibit notable limitations. Specifically, set-based methods tend to overlook short-range temporal context for individual frames, while sequence-based methods struggle to capture long-range temporal dependencies effectively. To address these challenges, we draw inspiration from human identification and propose a new perspective that conceptualizes human gait as a composition of individualized actions. Each action is represented by a series of frames, randomly selected from a continuous segment of the sequence, which we term a snippet. Fundamentally, the collection of snippets for a given sequence enables the incorporation of multi-scale temporal context, facilitating more comprehensive gait feature learning. Moreover, we introduce a non-trivial solution for snippet-based gait recognition, focusing on Snippet Sampling and Snippet Modeling as key components. Extensive experiments on four widely-used gait datasets validate the effectiveness of our proposed approach and, more importantly, highlight the potential of gait snippets. For instance, our method achieves the rank-1 accuracy of 77.5% on Gait3D and 81.7% on GREW using a 2D convolution-based backbone.

==> python/Snippet_Gait/performance_comparison.py <==
import xlrd
import numpy as np
file = '../Performance_Comparison_Gait3D_GREW_CASIA_B_OUMVLP.xls'
data = xlrd.open_workbook(file)
table = data.sheets()[0]
nrows = table.nrows
ncols = table.ncols

base_method = {}
base_index = {}
# Gait3D
base_method.update({'Gait3D': ['GaitPart', 'GaitGL', 'GaitGCI', 'DyGait', 'HSTL', 'SwinGait-3D', 'DeepGaitV2-3D', 'DeepGaitV2-P3D', 'VPNet', 'CLTD', 'GaitMoE']}) # Seq
base_method['Gait3D'] += ['GaitSet', 'GaitBase', 'SwinGait-2D', 'DeepGaitV2-2D'] # Set
base_index.update({'Gait3D': [5, 6]})
# GREW
base_method.update({'GREW': ['GaitPart', 'GaitGL', 'GaitGCI', 'DyGait', 'HSTL', 'SwinGait-3D', 'DeepGaitV2-3D', 'DeepGaitV2-P3D', 'VPNet', 'CLTD', 'GaitMoE']}) # Seq
base_method['GREW'] += ['GaitSet', 'GaitBase', 'SwinGait-2D', 'DeepGaitV2-2D'] # Set
base_index.update({'GREW': [7, 8]})
# CASIA-B
base_method.update({'CASIA-B': ['GaitPart', 'GaitGL', 'GaitGCI', 'DyGait', 'HSTL', 'VPNet', 'CLTD']}) # Seq
base_method['CASIA-B'] += ['GaitSet', 'GLN+', 'SRN+', 'GQAN+', 'GaitBase'] # Set
base_index.update({'CASIA-B': [9, 10, 11, 12]})
# OUMVLP
base_method.update({'OUMVLP': ['GaitPart', 'GaitGL', 'GaitGCI', 'DyGait', 'HSTL', 'VPNet','CLTD']}) # Seq
base_method['OUMVLP'] += ['GaitSet', 'GLN+', 'SRN+', 'GQAN+', 'GaitBase'] # Set
base_index.update({'OUMVLP': [13]})

# dataset_list = ['Gait3D', 'GREW']
# dataset_list = ['CASIA-B', 'OUMVLP']
for i in range(2-1, nrows):
    method = table.row(i)[0].value
    if str(method) in base_method[dataset_list[0]]:
        venue = str(table.row(i)[1].value)
        bibtex = str(table.row(i)[2].value)
        backbone = str(table.row(i)[4].value)
        print('{}~\cite{{{}}} ({}) & & {} '.format(method.replace('+', '$^{+}$'), bibtex, venue, backbone), end='')
        for j in range(1, ncols):
            for dataset in dataset_list:
                if j in base_index[dataset]:
                    try:
                        acc = float(table.row(i)[j].value)
                        print('& {:.1f} '.format(acc), end='')
                    except:
                        acc = table.row(i)[j].value
                        print('& {} '.format(acc), end='')
        print('\\\\')

==> python/Snippet_Gait/plot_cost_comparison_Snippet.py <==
import matplotlib.pyplot as plt
from matplotlib import rcParams

rcParams['font.family'] = 'Times New Roman'
plt.rcParams.update({'font.size': 20}) 
unorder_color = '#f8cbae'
order_color = '#b6d7a8'
snippet_color = '#5a9bd5'

model_info = {
    'GaitSet': {
        'color': unorder_color,
        'marker': 'o',
        'r1': 36.7,
        'mAP': 30.0,
        'param': 6.31,
        'flops': 12.91,
    },
    'GaitBase': {
        'color': unorder_color,
        'marker': 'o',
        'r1': 64.6,
        'mAP': 55.3,
        'param': 19.29,
        'flops': 35.53,
    },
    'DeepGaitV2-2D': {
        'color': unorder_color,
        'marker': 'o',
        'r1': 68.2,
        'mAP': 60.4,
        'param': 23.72,
        'flops': 73.02,
    },
    'GaitPart': {
        'color': order_color,
        'marker': 'o',
        'r1': 28.2,
        'mAP': 21.6,
        'param': 4.84,
        'flops': 7.93,
    },
    'GaitGL': {
        'color': order_color,
        'marker': 'o',
        'r1': 29.7,
        'mAP': 22.3,
        'param': 60.35,
        'flops': 58.61,
    },
    'DeepGaitV2-3D': {
        'color': order_color,
        'marker': 'o',
        'r1': 72.8,
        'mAP': 63.9,
        'param': 41.86,
        'flops': 203.82,
    },
    'DeepGaitV2-P3D': {
        'color': order_color,
        'marker': 'o',
        'r1': 74.4,
        'mAP': 65.8,
        'param': 25.49,
        'flops': 85.57,
    },
    'HSTL': {
        'color': order_color,
        'marker': 'o',
        'r1': 61.3,
        'mAP': 55.5,
        'param': 54.72,
        'flops': 29.34,
    },
    'DyGait': {
        'color': order_color,
        'marker': 'o',
        'r1': 66.3,
        'mAP': 56.4,
        'param': 133.05,
        'flops': 238.99,
    },
    'GaitSnippet': {
        'color': snippet_color,
        'marker': '*',
        'r1': 77.5,
        'mAP': 69.4,
        'param': 24.31,
        'flops': 82.63,
    }
}

plt.figure(figsize=(11, 10))

for model, info in model_info.items():
    size = info['flops'] / 0.2  # 根据 FLOPs 决定点的大小
    fontsize = 14 
    plt.scatter(info['param'], info['r1'], s=size, color=info['color'], alpha=0.8, label=model, marker=info['marker'])

    performance_str = f"{info['r1']:.1f} %"
    param_count_str = f"{info['param']:.2f} M"
    flops_str = f"{info['flops']:.2f} G"
    label = f"{model} ({performance_str})\n{param_count_str}, {flops_str}"
    
    if model in ['GaitSnippet', 'GaitBase','DeepGaitV2-P3D']:
        ha = 'center'  
    elif model in ['DyGait']:
        ha = 'right'
    else:
        ha = 'left'

    va = 'bottom' if model == 'GaitSnippet' else 'top'
    fontdict={'weight': 'bold'} if model == 'GaitSnippet' else None
        
    plt.text(info['param'], info['r1']+1, label, fontsize=fontsize, ha=ha, va=va, color="black",fontdict=fontdict )


size_legend_handles = [
    plt.scatter([], [], s=100, color=unorder_color, label='Set-based Method',),
    plt.scatter([], [], s=100, color=order_color, label='Sequence-based Method'),
    plt.scatter([], [], s=100, color=snippet_color,marker="*", label='Snippet-based Method')
]

legend = plt.legend(
    handles=size_legend_handles,
    loc='lower right',
    fontsize='medium',
    ncol=1,
    prop={'size': 13}
)

plt.xlabel('Parameters (M)')
plt.ylabel('Rank-1 (%)')

xticks = range(0, 160, 20)
plt.xticks(xticks) 

yticks = [25,30,40,50,60,70,80,85]

plt.yticks(yticks)

# plt.show()
# 保存图表
# plt.savefig('cost_comparsion.jpg')

# 保存图表为矢量图 (PDF 格式)
plt.savefig('D:\\NutstoreFull\\MyPapers\\Snippet_Gait\\CVPR2025_Snippet_Gait\\figures\\figure_cost_comparsion.pdf', format='pdf', bbox_inches='tight', pad_inches=0)

==> python/Snippet_Gait/visualize_options.py <==
from __future__ import print_function
import numpy as np
import matplotlib.pylab as plt
import sys

##############################
plot_flag = ['b-s', 'g-p', 'r-*', 'c-s', 'm-p', 'y-*', 'b-h', 'g-+', 'r-x', 'c-h', 'm-+', 'y-x']
fmt_flag = [{'color':'#eb7d3c', 'marker':'s',
                'markersize':'8', 'markeredgecolor':'k', 'markeredgewidth':'1.5'},
            {'color':'#aad091', 'marker':'D',
                'markersize':'8', 'markeredgecolor':'k', 'markeredgewidth':'1.5'},
            {'color':'#fdbf2b', 'marker':'^',
                'markersize':'8', 'markeredgecolor':'k', 'markeredgewidth':'1.5'},
            {'color':'#90abda', 'marker':'o',
                'markersize':'8', 'markeredgecolor':'k', 'markeredgewidth':'1.5'},
            {'color':'#a80e1b', 'marker':'v',
                'markersize':'8', 'markeredgecolor':'k', 'markeredgewidth':'1.5'}]
legend_list_gait3d = ['DeepGaitV2-2D', 'DeepGaitV2-3D', 'DeepGaitV2-P3D', 'GaitAsset']
legend_list_casia_b = ['GaitBase', 'GaitBase3D', 'GaitBaseP3D', 'GaitAsset']
dataset='cifar100'
nb_cl_fg = 50
num_classes = 100
latex_path = 'D:\\NutstoreFull\\MyPapers\\Asset_Gait\\TPAMI_Asset_Gait\\figures'
latex_flag = True
xlabel_font_size = 14
ylabel_font_size = 14
title_font_size = 14
tick_font_size = 14
legend_font_size = 12
min_y = 20
max_y = 85
interval_y = 5
y = range(min_y, max_y+1, interval_y)
custom_line_width = 1.5
##############################
def split_acc(str):
    acc = str.split()[:-3]
    return np.array(acc).astype(np.float32).reshape(1,-1)
##############################

